Taxing Capital to Protect It

This paper studies the composition of taxation when the government cannot fully commit to respecting private returns after investment. A fiscal authority must finance a given expenditure from labor and capital income. Ordinary tax receipts are protected, but an opportunistic executive can seize part of the remaining capital payment. We show that a revenue-neutral increase in the capital tax raises the probability of compliance whenever the labor tax is below its local, fixed-wage revenue peak, provided the equilibrium remains on a regular mixing branch. This result does not depend on the elasticity of substitution between capital and labor. The same reform can raise investment: the gain in expected retention must outweigh the decline in the opportunist's continuation gain as compliance becomes less informative. We also characterize the Ramsey allocation conditional on full compliance. Limited commitment then imposes a ceiling on sustainable capital payments, rather than a general lower bound on the statutory capital-tax rate. Finally, we distinguish a change in the authority's concern for the future from an increase in both actors' patience. The former favors more informative policies when continuation welfare is convex; the latter has no unconditional direction in the reduced-form policy problem.

==> anc/validate_theorem_identities.py <==
#!/usr/bin/env python3
"""Independent numerical checks for the algebra displayed in Paper A.

This script is a diagnostic, not a proof.  It evaluates the two coefficient identities
that drive the composition theorem at deterministic pseudo-random points and verifies the
closed-form common-patience counterexample.
"""

from __future__ import annotations

import math
import random


def check_composition_identities() -> float:
    rng = random.Random(20260830)
    largest = 0.0
    for _ in range(10_000):
        eps_k = 10 ** rng.uniform(-1.2, 1.0)
        eps_l = 10 ** rng.uniform(-1.2, 1.0)
        theta = rng.uniform(0.05, 0.95)
        sigma = 10 ** rng.uniform(-1.0, 1.0)

        det = 1.0 + (eps_k * (1.0 - theta) + eps_l * theta) / sigma
        c = eps_k * (1.0 + eps_l * theta / sigma) / det
        d = eps_k * eps_l * (1.0 - theta) / (sigma * det)
        e = eps_k * eps_l * theta / (sigma * det)
        f = eps_l * (1.0 + eps_k * (1.0 - theta) / sigma) / det

        a = (1.0 + 1.0 / eps_k) * c - 1.0
        b = (1.0 + 1.0 / eps_k) * d
        cc = (1.0 + 1.0 / eps_l) * e
        ee = (1.0 + 1.0 / eps_l) * f - 1.0

        targets = (
            (c * f - d * e, eps_k * eps_l / det),
            (
                (1.0 - theta) * (a + 1.0) - theta * b,
                (1.0 + eps_k) * (1.0 - theta) / det,
            ),
            (
                b * cc - (a + 1.0) * (ee + 1.0),
                -(1.0 + eps_k) * (1.0 + eps_l) / det,
            ),
        )
        for left, right in targets:
            scale = max(1.0, abs(left), abs(right))
            largest = max(largest, abs(left - right) / scale)
    return largest


def check_common_patience_counterexample() -> None:
    p = 1.0 / 100.0
    low_chi, high_chi = 1.0 / 10.0, 1.0 / 2.0

    def payoff(chi: float, beta: float) -> float:
        q = beta * chi
        assert p < q < 1.0
        return beta * chi + 1.0 / (100.0 * chi)

    for beta, expected in ((0.15, low_chi), (0.25, high_chi), (0.30, high_chi)):
        values = {chi: payoff(chi, beta) for chi in (low_chi, high_chi)}
        selected = max(values, key=values.get)
        assert math.isclose(selected, expected)

    beta = 0.20
    assert math.isclose(
        payoff(low_chi, beta),
        payoff(high_chi, beta),
        rel_tol=0.0,
        abs_tol=1e-14,
    )


def main() -> None:
    residual = check_composition_identities()
    check_common_patience_counterexample()
    if residual > 2e-13:
        raise SystemExit(f"coefficient identity residual too large: {residual:.3e}")
    print(f"PASS: maximum scaled coefficient residual = {residual:.3e}")
    print("PASS: common-patience endpoint switch and tie verified")


if __name__ == "__main__":
    main()


